The Role of Disk Winds in the Evolution and Dispersal of Protoplanetary Disks

The assembly and architecture of planetary systems strongly depend on the physical processes governing the evolution and dispersal of protoplanetary disks. Since Protostars and Planets VI, new observations and theoretical insights favor disk winds as being one of those key processes. This chapter provides a comprehensive review of recent observations probing outflowing gas launched over a range of disk radii for a wide range of evolutionary stages, enabling an empirical understanding of how winds evolve. In parallel, we review theoretical advancements in both magnetohydrodynamic and photoevaporative disk wind models and identify predictions that can be confronted with observations. By linking theory and observations we critically assess the role of disk winds in the evolution and dispersal of protoplanetary disks. Finally, we explore the impact of disk winds on planet formation and evolution and highlight theoretical work, observations, and critical tests for future progress.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

